Tensor-based multivariate function approximation: methods benchmarking and comparison

We evaluate some methods designed for tensor- (or data-) based multivariate model construction (approximation and compression). To this aim, a collection of multivariate functions and an evaluation methodology are suggested. First, these functions, with varying complexity (e.g., number and degree of the variables) and nature (e.g., rational, irrational, differentiable or not, symmetric, etc.) are used to build $n$-dimensional tensors, each of different dimension and memory size. Second, grounded on this tensor, we evaluate the performances of different methods and implementations leading to different types of surrogate models (e.g., rational functions, networks). The accuracy, the computational time, the parameter tuning impact, etc. are monitored and reported. One objective is to evaluate the different available strategies to guide users on the prospects, advantages, and limits of the various tools. The contributions are twofold: (i) to suggest a comprehensive benchmark collection together with a methodology for tensor approximation with a surrogate model and, in addition, (ii) to provide a digest and additional details of the multivariate Loewner Framework (mLF) approach [Antoulas et al., 2025], as well as detailed examples and code.

==> figures/code2vars_01/demo_01_2.m <==
clearvars; close all; format compact; format long e; clc;
set(groot,'DefaultFigurePosition', [300 300 1000 400]);
set(groot,'defaultlinelinewidth',2.5)
set(groot,'defaultlinemarkersize',14)
set(groot,'defaultaxesfontsize',18)
list_factory = fieldnames(get(groot,'factory')); index_interpreter = find(contains(list_factory,'Interpreter')); for i = 1:length(index_interpreter); set(groot, strrep(list_factory{index_interpreter(i)},'factory','default'),'latex'); end
addpath('/Users/charles/Documents/GIT/mLF')

%%% Define a multivariate problem 
syms x1 x2; 
Hsym    = x1*x2^3+2*x1*x2-1; 
Hf      = matlabFunction(Hsym);
H       = @(x) Hf(x(:,1),x(:,2));
n       = 2; % number of variables
xbnd    = [-1 1]; % bounds of both variables
Nip     = 10; % number of interpolation points
X1      = linspace(xbnd(1),xbnd(2),Nip);
X2      = linspace(xbnd(1),xbnd(2),Nip);

%%% Interpolation points 
p_c{1}  = X1(2:2:end);
p_r{1}  = X1(1:2:end);
p_c{2}  = X2(2:2:end);
p_r{2}  = X2(1:2:end);

%%% Construct tensor
% Check that column/row IP are disjoint 
ok          = mlf.check(p_c,p_r);
% Construct tab_n 
[y,x,dim]   = mlf.make_tab_vec(H,p_c,p_r);
tab         = mlf.vec2mat(y,dim); 

%%% Estimate orders along each variables and select a subset of IP
tol              = 1e-7; 
ord              = mlf.compute_order(p_c,p_r,tab,tol,[],5,true); 
[pc,pr,W,V,tabr] = mlf.points_selection(p_c,p_r,tab,ord,true);
w                = mlf.mat2vec(W);
mlf.figSavePDF('svd',.5)

%%% Compute rec. LL null
[c,lag] = mlf.loewner_null_rec(pc,pr,tabr,'svd0');
fprintf('>> Recursive: %d flop\t / %d Bytes \n',lag.nflop,max(ord+1)^2)
fprintf('>> Full     : %d flop\t / %d Bytes\n',length(c)^3,prod(ord+1)^2) % At least !

%%% Transfer function in Lagrangian form
[glag,ilag] = mlf.tf_lagrangian(pc,w,c,false);

%%% Transfer function in Monomial form
[gmon,imon] = mlf.tf_monomial(pc,w,c,false);

%%% Decoupling toward KST
[Bary,Lag,Cx]  = mlf.decoupling(pc,lag);

% KST(.)
Bary_   = [Bary{1} Bary{2}];
Lag_    = [Lag{1}  Lag{2}];
BaryLag = Bary_.*Lag_;
D_kst   = prod(BaryLag,2);
N_kst   = prod([w BaryLag],2);
d_kst   = sum(D_kst);
n_kst   = sum(N_kst);
H_kst   = simplify(n_kst/d_kst);
Hf_kst  = matlabFunction(H_kst);

%%% Compute the responses along first and second variables 
x1      = double(linspace(min(p_r{1}),max(p_r{1}),40)+rand(1)/10);
x2      = double(linspace(min(p_r{1}),max(p_r{1}),41)+rand(1)/10);
[X,Y]   = meshgrid(x1,x2);
for ii = 1:numel(x1)
    for jj = 1:numel(x2)
        tab_ref(jj,ii)  = H([x1(ii),x2(jj)]);
        %tab_app(jj,ii)  = Hf_kst(x1(ii),x2(jj));
        tab_app(jj,ii)  = mlf.eval_lagrangian(pc,w,c,[x1(ii) x2(jj)],false);
    end
end
% 2D surfaces plot and mismatch
figure
subplot(1,2,1); hold on, grid on, axis tight, 
surf(X,Y,tab_app,'EdgeColor','none','DisplayName','$\mathbf{H}$')
surf(X,Y,tab_ref,'EdgeColor','k','FaceColor','none','DisplayName','$\mathbf{G}$')
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
legend('show')
title('Original vs. Approximation','Interpreter','latex'), view(-30,40)
subplot(1,2,2); hold on, grid on, axis tight
imagesc(log10(abs(tab_ref-tab_app)),'XData',x1,'YData',x2)
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
title('{\bf log}(abs. err.)','Interpreter','latex'), colorbar,
mlf.figSavePDF('eval',.5)

%%% 
dimr = ord+1;
tmp = latex(Hsym);
for ii = 1:n; tmp = strrep(tmp,['x_{' num2str(ii) '}'],['\var{' num2str(ii) '}']); end
writelines(tmp,'H.tex')
writelines(strrep(strrep(latex(sym(xbnd)),'(','['),')',']'),'xbnd.tex')
writelines(latex(sym(Nip)),'Nl.tex')
writelines(strrep(strrep(latex(sym(X1)),'(','['),')',']'),'Xl.tex')
writelines(latex(sym(length(p_c{1}))),'kl.tex')
writelines(latex(sym(length(p_r{1}))),'ql.tex')
writelines(latex(sym(length(pc{1}))),'k1.tex')
writelines(latex(sym(length(pc{2}))),'k2.tex')
writelines(latex(sym(ord(1))),'d1.tex')
writelines(latex(sym(ord(2))),'d2.tex')
writelines(latex(sym(length(c))),'N.tex')
writelines(strrep(latex(sym(tabr)),'\\','\\[1mm]'),'tabr.tex')
% pc,pr,c,w
writelines(strrep(strrep(latex(sym(pc{1})),'(','['),')',']'),'lam1.tex')
writelines(strrep(strrep(latex(sym(pc{2})),'(','['),')',']'),'lam2.tex')
writelines(strrep(strrep(latex(sym(pr{1})),'(','['),')',']'),'mu1.tex')
writelines(strrep(strrep(latex(sym(pr{2})),'(','['),')',']'),'mu2.tex')
combi   = mlf.combinations_dim(ord+1);
combi   = [pc{1}(combi(:,1)); pc{2}(combi(:,2))].';
Hlam    = strrep(strrep(strrep(latex(sym(combi)),'(','['),')',']'),'\\','\\[1mm]');
writelines(['\bw=\bH\left(' Hlam '\right)'],'Hlam.tex')
% Lagrangian
writelines(strrep(strrep(strrep(latex(sym(w)),'(','['),')',']'),'\\','\\[1mm]'),'wv.tex')
writelines(strrep(strrep(strrep(latex(sym(w.')),'(','['),')',']'),'\\','\\[1mm]'),'wt.tex')
writelines(strrep(strrep(strrep(latex(sym(W)),'(','['),')',']'),'\\','\\[1mm]'),'W.tex')
writelines(strrep(strrep(strrep(latex(sym(c)),'(','['),')',']'),'\\','\\[1mm]'),'cv.tex')
writelines(strrep(strrep(strrep(latex(sym(c.')),'(','['),')',']'),'\\','\\[1mm]'),'ct.tex')
writelines(strrep(strrep(strrep(latex(sym(mlf.vec2mat(c,dimr))),'(','['),')',']'),'\\','\\[1mm]'),'C.tex')
writelines(strrep(strrep(strrep(latex(mlf.vec2mat(sym(ilag.basis),dimr)),'(','['),')',']'),'\\','\\[1mm]'),'Blag.tex')
writelines(strrep(strrep(strrep(latex(mlf.vec2mat(sym(ilag.basis),dimr)),'(','['),')',']'),'\\','\\[1mm]'),'Blag.tex')
% Monomial
writelines(strrep(strrep(strrep(latex(mlf.vec2mat(sym(imon.num_coeff),dimr)),'(','['),')',']'),'\\','\\[1mm]'),'Nmon.tex')
writelines(strrep(strrep(strrep(latex(mlf.vec2mat(sym(imon.den_coeff),dimr)),'(','['),')',']'),'\\','\\[1mm]'),'Dmon.tex')
writelines(strrep(strrep(strrep(latex(mlf.vec2mat(sym(imon.basis),dimr)),'(','['),')',']'),'\\','\\[1mm]'),'Bmon.tex')
% Flop / Bytes
writelines(latex(sym(lag.nflop)),'flop_rec.tex')
writelines(latex(sym(length(c)^3)),'flop_full.tex')
writelines(latex(sym(max(ord+1)^2)),'bytes_rec.tex')
writelines(latex(sym(prod(ord+1)^2)),'bytes_full.tex')
% NN
latexNN     = mlf.make_latex_NN_lag(pc,double(w.*c)); 
tex_NN_num  = ['\begin{figure}[h]\begin{center} \scalebox{.7}{' latexNN '} \caption{Equivalent NN representation of the numerator $\bn_{\textrm{lag}}$.}\end{center}\end{figure}'];
writelines(tex_NN_num,'NNnum.tex')
latexNN     = mlf.make_latex_NN_lag(pc,double(c)); 
tex_NN_den  = ['\begin{figure}[h]\begin{center} \scalebox{.7}{' latexNN '} \caption{Equivalent NN representation of the denominator $\bd_{\textrm{lag}}$.}\end{center}\end{figure}'];
writelines(tex_NN_den,'NNden.tex')
% Lag/Mon
tex_lag     = latex(([ilag.basis ilag.num_coeff ilag.den_coeff]));
for ii = 1:n; tex_lag = strrep(tex_lag,['s_{' num2str(ii) '}'],['\var{' num2str(ii) '}']); end
writelines(strrep(strrep(tex_lag,'{ccc}','{c||c|c}'),'\\','\\[1mm]'),'basis_lag.tex')
%writelines(tex_lag,'basis_lag.tex')
%writelines(['$$\bG_{\mathrm{lag}}=' latex(glag) '$$ '],['tf_lag.tex'])
tex_mon     = latex(([imon.basis imon.num_coeff imon.den_coeff]));
for ii = 1:n; tex_mon = strrep(tex_mon,['s_{' num2str(ii) '}'],['\var{' num2str(ii) '}']); end
writelines(strrep(strrep(tex_mon,'{ccc}','{c||c|c}'),'\\','\\[1mm]'),'basis_mon.tex')
%writelines(tex_mon,'basis_mon.tex')
writelines(strrep(strrep(strrep(latex(sym(imon.Sj{1})),'(','['),')',']'),'\\','\\[1mm]'),'Sx1.tex')
writelines(strrep(strrep(strrep(latex(sym(imon.Sj{2})),'(','['),')',']'),'\\','\\[1mm]'),'Sx2.tex')
% KST
writelines(strrep(strrep(strrep(latex(sym(Bary_)),'(','['),')',']'),'\\','\\[1mm]'),'bary.tex')
tex_lag = latex(sym(Lag_));
for ii = 1:n; tex_lag = strrep(tex_lag,['s_{' num2str(ii) '}'],['\var{' num2str(ii) '}']); end
writelines(strrep(strrep(strrep(tex_lag,'(','['),')',']'),'\\','\\[1mm]'),'lag.tex')
writelines(strrep(strrep(strrep(latex(Cx.s1),'(','['),')',']'),'\\','\\[1mm]'),'c1.tex')
writelines(strrep(strrep(strrep(latex(Cx.s2),'(','['),')',']'),'\\','\\[1mm]'),'c2.tex')



